Interaction dynamics in 'Friends'

Computational narrative analysis increasingly seeks representations that capture how language reflects changing social and interactional contexts. We apply Ousiometry, a lexicon-based framework organized around Power, Danger, and Structure, to the complete dialogue of Friends (236 episodes, 750K tokens), examining temporal variation, group-level positioning, and pairwise co-variation among the six main characters. We find substantial episode-to-episode fluctuation in character trajectories, with PELT-detected change points descriptively aligning with major narrative events. At the group level, character combinations occupy different regions of Power--Danger space, with greater dispersion in Power than Danger, although these differences do not survive Bonferroni correction and trajectory clustering shows weak structure (silhouette = 0.27). Pairwise Pearson correlations reveal modest co-variation across characters, with three significant pairs in Power, two in Danger, and six in Structure after correction. Partial correlations substantially reduce these associations, leaving only one significant pair in Power and one in Danger, suggesting that much of the observed co-variation reflects ensemble-wide rather than pair-specific dynamics. Overall, our findings show that episode-level Ousiometry captures meaningful temporal variation in character dialogue, while evidence for stable group-level structure and pair-specific co-variation remains limited. Semantic variation in Friends is therefore better characterized as continuous and context-dependent.

==> checkrefs.sh <==
#!/bin/zsh
## checkrefs.sh -- Summarize LaTeX reference/citation/label issues (zsh-safe)
## Usage: ./checkrefs.sh archetypometrics-manuscript.log

LOGFILE="$1"
if [[ -z "$LOGFILE" || ! -f "$LOGFILE" ]]; then
  echo "Usage: $0 path/to/latex.log"
  exit 1
fi

## Helpers
print_section() {
  local title="$1" data="$2"
  echo "=== $title ==="
  if [[ -n "$data" ]]; then
    echo "$data" | sed 's/^/  /'
  else
    echo "  (none)"
  fi
  echo
}

## 1) Undefined references
refs=$(
awk '
/LaTeX Warning: Reference/ {
  p = index($0, "Reference `");
  if (p > 0) {
    s = substr($0, p + length("Reference `"));
    q = index(s, "'\''");
    if (q > 0) print substr(s, 1, q - 1);
  }
}
' "$LOGFILE" | sort -u
)

## 2) Undefined citations
cites=$(
awk '
/LaTeX Warning: Citation/ {
  p = index($0, "Citation `");
  if (p > 0) {
    s = substr($0, p + length("Citation `"));
    q = index(s, "'\''");
    if (q > 0) print substr(s, 1, q - 1);
  }
}
' "$LOGFILE" | sort -u
)

## 3) Multiply defined labels (with counts)
dups=$(
awk '
/LaTeX Warning: Label/ {
  p = index($0, "Label `");
  if (p > 0) {
    s = substr($0, p + length("Label `"));
    q = index(s, "'\''");
    if (q > 0) print substr(s, 1, q - 1);
  }
}
' "$LOGFILE" | sort | uniq -c | sort -nr
)

print_section "Undefined references" "$refs"
print_section "Undefined citations"  "$cites"
print_section "Multiply defined labels" "$dups"


==> makepackage.sh <==
#!/bin/sh
echo "creating $1-arxiv.tgz..." 1>&2;
cd package;
tar cvfzph ../$1-arxiv.tgz fig[0-9]*.pdf *revtex4-combined.tex 1>&2;

